FreeCHR: An Algebraic Framework for CHR-Embeddings

We introduce the framework FreeCHR which formalizes the embedding of Constraint Handling Rules (CHR) into a host language, using the concept of initial algebra semantics from category theory. We hereby establish a high-level implementation scheme for CHR as well as a common formalization for both theory and practice. We propose a lifting of the syntax of CHR via an endofunctor in the category Set and a lifting of the very abstract operational semantics of CHR into FreeCHR, using the free algebra, generated by the endofunctor. We give proofs for soundness and completeness w.r.t. its original definition. We also propose a first abstract execution algorithm and prove correctness w.r.t. the operational semantics. Finally, we show the practicability of our approach by giving two possible implementations of this algorithm in Haskell and Python. Under consideration in Theory and Practice of Logic Programming (TPLP).

==> code/FreeCHR.py <==
from itertools import permutations



# !!BEGIN PYmatch
def match(pattern, cs):
    return (perm
        for perm in permutations(cs, len(pattern))
        if all(p(c) for p, c in zip(pattern, perm))
    )
# !!END

# !!BEGIN PYrule
def rule(k, r, g, b):
    def solver(state):
        matching = next(
            (matching for matching in match(k+r, state) if g(*matching)),
            None)
        if not matching:
            return state
        state_copy = state.copy()
        for c in matching[len(k):]:
            state_copy.remove(c)
        return b(*matching) + state_copy
    return solver
# !!END

# !!BEGIN PYcompose
def compose(*solvers):
    def solver(constraints):
        result = constraints
        for s in solvers:
            result = s(constraints)
            if result != constraints:
                break
        return result
    return solver
# !!END

# !!BEGIN PYrun
def run(solver):
    def solve(*query):
        state = list(query)
        result = solver(state)
        while True:
            if result == state:
                break
            state = result
            result = solver(result)
        return result
    return solve
# !!END

# !!BEGIN PYgcd
gcd = compose(
    rule([], [lambda n: isinstance(n, int)],
        lambda n: n <= 0,
        lambda _: []),
    rule([lambda n: isinstance(n, int)], [lambda m: isinstance(m, int)],
        lambda n, m: 0 < n <= m,
        lambda n, m: [m-n])
)
# !!END

# !!BEGIN PYfib
fib = rule([], [lambda t: isinstance(t, tuple) and len(t) == 3 and all(isinstance(i, int) for i in t)],
    lambda t: t[0] > 0,
    lambda t: [(t[0]-1, t[2], t[1]+t[2])]
)
# !!END

# !!BEGIN PYnub
nub = rule([lambda a: True], [lambda b: True], lambda a, b: a == b, lambda a, b: [])
# !!END

# !!BEGIN PYalldiff
def false(*args):
    raise Exception(False)

all_different = rule(
    [lambda a: True, lambda b: True], [],
    lambda a, b: a == b,
    false
)
# !!END


import unittest
import random
import math


def fib1(n):
    a = 0
    b = 1
    for _ in range(0, n):
        a, b = b, a+b

    return a


class TestCode(unittest.TestCase):

    def test_gcd(self):
        cases = 1000
        for _ in range(1, cases):
            a = random.randint(1, 10000)
            b = random.randint(1, 10000)
            
            self.assertEqual(math.gcd(a,b), run(gcd)(a, b)[0])

    def test_fib(self):
        cases = 1000
        for _ in range(1, cases):
            n = random.randint(1, 1000)
            self.assertEqual(fib1(n), run(fib)((n, 0, 1))[0][1])

    def test_nub(self):
        cases = 1000
        for _ in range(1, cases):
            n = random.randint(0, 100)
            xs = [random.randint(0,10) for _ in range(0, n)]
            ys = sorted(list(set(xs)))
            zs = sorted(run(nub)(*xs))
            self.assertEqual(ys, zs)

    def test_all_diff(self):
        cases = 1000
        for _ in range(1, cases):
            n = random.randint(0, 75)
            xs = [random.randint(0, n) for _ in range(0, n)]
            if len(set(xs)) == len(xs):
                run(all_different)(*xs)
            else:
                self.assertRaises(Exception, run(all_different), *xs)


if __name__ == '__main__':
    unittest.main()

==> lib/snippet-processor/snippet.py <==
#! /usr/bin/env python3
import re
import argparse
import sys
import os.path
from datetime import datetime

# Snippet processing
PROGNAME = 'Snippet Processor'
RE_BEGIN = lambda lc: f'^{lc}' + r'!![ \t]*BEGIN[ \t]+(\w+)\s*$'
RE_END = lambda lc: f'^{lc}' + r'!![ \t]*END\s*$'
RE_INSERT = lambda lc: f'^{lc}' + r'!![ \t]*INSERT[ \t]+(\w+)\s*$'
RE_INCLUDE = lambda lc: f'^{lc}' + r'!![ \t]*INCLUDE[ \t]+(.+)\s*$'
RE_HEADER = lambda lc: f'^{lc}' + r'!![ \t]*HEADER[ \t]+(.+)$'

def inputminted(snippetname, filepath, firstline, lastline, language):
    return f'\\newcommand\\snippet{snippetname}[1][]{"{"}\\inputminted[firstline={firstline},lastline={lastline},#1]{"{"}{language}{"}"}{"{"}{filepath}{"}"}{"}"}'

class SnippetException(Exception):
    pass

class SnippetBeginException(SnippetException):
    def __init__(self, filepath, current_snippet, current_firstline, new_snippet, new_firstline):
        super().__init__(f'In file {filepath}: Currently in snippet "{current_snippet}", beginning in line {current_firstline}. Cannot start new snippet "{new_snippet}" beginning in line {new_firstline}.')


class SnippetEndException(SnippetException):
    def __init__(self, filepath, new_lastline):
        super().__init__(f'In file {filepath}: No snippet to end in line {new_lastline}.')


class SnippetNameUsedException(SnippetException):
    def __init__(self, filepath, new_name, new_firstline, firstline, lastline):
        super().__init__(f'In file {filepath}: Name "{new_name}" in line {new_firstline} already used for snippet in lines {firstline} to {lastline}.')


class SnippetNotFoundException(SnippetException):
    def __init__(self, filepath, snippet_name, line):
        super().__init__(f'In file {filepath}, line {line}: Snippet "{snippet_name}" not found.')

def scan_file(filepath, language, line_comment):
    snippets = {}
    current_snippet = None
    firstline = None
    lastline = None
    with open(filepath, 'r') as file:
        for lineno, line in enumerate(file, start=1):
            begin = re.findall(RE_BEGIN(line_comment), line)
            end = re.match(RE_END(line_comment), line)
            if begin:
                new_snippet = begin[0]
                if current_snippet:
                    raise SnippetBeginException(filepath, current_snippet, firstline, new_snippet, lineno+1)
                if current_snippet in snippets:
                    raise SnippetNameUsedException(filepath, current_snippet, lineno+1, firstline, lastline)
                current_snippet = new_snippet
                firstline = lineno+1
            elif end:
                if not current_snippet:
                    raise SnippetEndException(filepath, lineno-1)
                lastline = lineno-1
            if current_snippet and firstline and lastline:
                yield inputminted(current_snippet, filepath, firstline, lastline, language)
                snippets[current_snippet] = (firstline,lastline)
                current_snippet = None
                firstline = None
                lastline = None        


def make_header(header, width=80, init='--', fill='-'):
    return f'{init} {header} {fill*(80-(len(init)+len(header)+1))}\n' 


def process_template(template_file, output_file, line_comment):
    snippets = {}
    
    with open(template_file, 'r') as template:
        with open(output_file, 'w') as output:
            for lineno, line in enumerate(template, start=1):
                insert = re.findall(RE_INSERT(line_comment), line)
                include = re.findall(RE_INCLUDE(line_comment), line)
                header = re.findall(RE_HEADER(line_comment), line)
                if include:
                    current_snippet = None
                    firstline = None
                    lastline = None
                    snippet_file = include[0]
                    with open(snippet_file, 'r') as file:
                        for snippet_lineno, snippet_line in enumerate(file, start=1):
                            begin = re.findall(RE_BEGIN(line_comment), snippet_line)
                            end = re.match(RE_END(line_comment), snippet_line)
                            if begin:
                                if current_snippet:
                                    raise SnippetBeginException(snippet_file, current_snippet, firstline, new_snippet, snippet_lineno+1)
                                if current_snippet in snippets:
                                    raise SnippetNameUsedException(snippet_file, current_snippet, snippet_lineno+1, firstline, lastline)
                                current_snippet = begin[0]
                                firstline = snippet_lineno+1
                                snippets[current_snippet] = []
                            elif end:
                                if not current_snippet:
                                    raise SnippetEndException(filepath, lineno-1)
                                lastline = snippet_lineno-1
                                current_snippet = None
                            elif current_snippet:
                                snippets[current_snippet].append(snippet_line)

                elif insert:
                    snippet_name = insert[0]
                    if snippet_name not in snippets:
                        raise SnippetNotFoundException(template_file, snippet_name, lineno)
                    for sline in snippets[snippet_name]:
                        output.write(f'{sline}')

                elif header:
                    output.write(make_header(header[0]))
                
                else:
                    output.write(f'{line}')
     

                    

# Argument parser
parser = argparse.ArgumentParser(
    prog=sys.argv[0],
    description='Create a *.tex file with simple commands to load snippets via minted.'
)

parser.add_argument('filename', help='input file')
parser.add_argument(
    '-o',
    '--output',
    required=False,
    help='output file'
)
parser.add_argument(
    '-l',
    '--language',
    default='text',
    required=False,
    help='snippet language'
)
parser.add_argument(
    '-t',
    '--template',
    help='template file',
    action='store_true'
)

LINE_COMMENTS = dict(
    haskell=r'--\s*',
    python=r'#\s*',
    prolog=r'%\s*',
    text=r'',
)

# Main script
if __name__ == '__main__':
    args = parser.parse_args()
    infile = args.filename
    outfile = args.output
    template = args.template
    if not outfile:
        if not template:
            outfile = f'{os.path.splitext(infile)[0]}.tex'
        else:
            f, e = os.path.splitext(infile)
            outfile = f'{f}.processed{e}'
    lang = args.language
    try:
        if not template:
            snippet_cmds = list(scan_file(infile, lang, LINE_COMMENTS[lang]))
            with open(outfile, 'w' if os.path.exists(outfile) else 'a') as out:
                print(f'%% Generated from {infile} {datetime.today().strftime("%d.%m.%Y")} by {PROGNAME}', file=out)
                for snippet_cmd in snippet_cmds:
                    print(f'{snippet_cmd}', file=out)
        else:
            process_template(infile, outfile, LINE_COMMENTS[lang])
    except SnippetException as e:
        print(f'{sys.argv[0]}: {e}', file=sys.stderr)
        exit(1)




